Maximally-localized Wannier orbitals and the extended Hubbard model for the twisted bilayer graphene

We develop an effective extended Hubbard model to describe the low-energy electronic properties of the twisted bilayer graphene. By using the Bloch states in the effective continuum model and with the aid of the maximally localized algorithm, we construct the Wannier orbitals and obtain an effective tight-binding model on the emergent honeycomb lattice. We found the Wannier state takes a peculiar three-peak form in which the amplitude maxima are located at the triangle corners surrounding the center. We estimate the direct Coulomb interaction and the exchange interaction between the Wannier states. At the filling of two electrons per super cell, in particular, we find an unexpected coincidence in the direct Coulomb energy between a charge-ordered state and a homogeneous state, which would possibly lead to an unconventional many-body state.

==> anc/eff_hopping_ver2.dat <==
-10 2 1 2 5.554099047179356e-7 3.170506653079557e-7
-10 3 1 1 1.9792136544032133e-7 3.394882852316617e-7
-10 3 1 2 2.318432574040373e-7 8.185784953591437e-8
-10 3 2 2 -8.0826750964788e-7 7.104575103100951e-7
-10 4 1 1 -5.687328439471958e-8 5.534154183054475e-7
-10 4 1 2 -3.9665410840782447e-7 -3.5048426817073307e-7
-10 4 2 2 -3.325965931084959e-7 1.0761375361557926e-6
-10 5 1 1 -1.2987297682099662e-7 8.472688679174163e-7
-10 5 1 2 -5.436628271149828e-7 -6.079469220236004e-7
-10 5 2 2 1.3680807211012297e-8 1.0172679383242998e-6
-10 6 1 1 -1.4956789980005783e-7 8.657548083362191e-7
-10 6 1 2 -2.8778547086856414e-7 -3.293985615390967e-7
-10 6 2 2 3.4112629237700323e-7 7.780701747864856e-7
-10 7 1 1 -2.782668392374549e-7 3.1385709597528266e-7
-10 7 1 2 3.0564757693621253e-7 -1.4629761743315948e-7
-10 7 2 2 7.74006043521393e-7 7.628766387705921e-7
-10 8 1 2 5.320345616594272e-7 -4.307687792865942e-7
-9 0 1 2 7.426867038159043e-7 5.17563439439124e-7
-9 1 1 1 2.2436927681031556e-7 2.04294548268209e-7
-9 1 1 2 1.2241224198423215e-6 2.866228607264676e-7
-9 1 2 2 -5.48582023391943e-7 3.3513491080617497e-7
-9 2 1 1 4.91100036784568e-7 6.925526848070301e-7
-9 2 1 2 1.0909718055702646e-6 2.0559462771232494e-7
-9 2 2 1 3.4956806889575217e-7 4.251217687016686e-7
-9 2 2 2 -9.214610563103515e-7 8.569548986773856e-7
-9 3 1 1 4.0669264312810987e-7 1.0712456125037136e-6
-9 3 1 2 3.4276527929110655e-7 -8.26424075392388e-9
-9 3 2 1 1.4429123428320076e-7 2.3804452073058094e-7
-9 3 2 2 -8.207410944352545e-7 1.6318129838055397e-6
-9 4 1 1 2.7616744005318807e-8 1.3706026848275358e-6
-9 4 1 2 -7.035333844424311e-7 -6.421194009031438e-7
-9 4 2 1 -2.0413322127900077e-7 -1.8703232824098823e-7
-9 4 2 2 -3.444801292582249e-7 2.118277243088233e-6
-9 5 1 1 -2.480518590264377e-7 1.7493313783756934e-6
-9 5 1 2 -6.535796981240742e-7 -5.819560155560914e-7
-9 5 2 1 -2.1723630842642143e-7 -3.851271887278815e-7
-9 5 2 2 9.80138819596209e-8 1.7387002347358795e-6
-9 6 1 1 -6.019260079871211e-7 1.2836385813282144e-6
-9 6 1 2 3.393098965841074e-7 -3.5644478839260796e-8
-9 6 2 1 2.474690896344764e-7 -2.1028306605042573e-7
-9 6 2 2 6.567529635396276e-7 1.415520470506996e-6
-9 7 1 1 -6.241605087374227e-7 5.443611567707753e-7
-9 7 1 2 1.074049551779529e-6 -2.2991557719701143e-7
-9 7 2 1 5.303828028075613e-7 -1.499709821890652e-7
-9 7 2 2 8.450505094825562e-7 9.963491549370701e-7
-9 8 1 1 -2.72527528634956e-7 7.53284078896021e-8
-9 8 1 2 1.1759772721208131e-6 -3.1553274695740365e-7
-9 8 2 2 5.118430418767538e-7 4.5468320273489025e-7
-9 9 1 2 6.295999072800004e-7 -5.864934891656123e-7
-8 -2 1 2 5.475598070869122e-7 2.197871970436352e-7
-8 -1 1 1 -2.7255721925354314e-7 -7.519054936999578e-8
-8 -1 1 2 1.083962706377581e-6 2.2614600286102858e-7
-8 -1 2 2 5.119088879342502e-7 -4.546454843050885e-7
-8 0 1 1 -5.290078543340012e-8 8.165078614839063e-8
-8 0 1 2 1.808196237700875e-6 3.142302638193091e-7
-8 0 2 1 8.311286862931982e-7 4.286672841001336e-7
-8 0 2 2 -3.614536288582011e-8 -6.66692653885126e-8
-8 1 1 1 4.921431220200259e-7 7.154731620792478e-7
-8 1 1 2 2.476641120979966e-6 4.749686889509406e-8
-8 1 2 1 1.0601254179995916e-6 3.839326818523028e-7
-8 1 2 2 -7.916704392513653e-7 7.019870234523874e-7
-8 2 1 1 9.57358844983477e-7 1.6207923538857785e-6
-8 2 1 2 2.1221535538704947e-6 5.9292136063873765e-8
-8 2 2 1 8.458557009260938e-7 2.0394305529143897e-7
-8 2 2 2 -1.3912097640715222e-6 1.894419801894024e-6
-8 3 1 1 5.657248299171172e-7 2.2674858766648814e-6
-8 3 1 2 3.934427867759708e-7 -6.209664447697449e-7
-8 3 2 1 1.3786077388828482e-7 -1.2568677954704098e-7
-8 3 2 2 -1.0661420282486495e-6 3.2779472694008573e-6
-8 4 1 1 -2.2024167438868728e-7 3.0090609273471e-6
-8 4 1 2 -8.798007687975917e-7 -1.2917535558017487e-6
-8 4 2 1 -2.1261792387379328e-7 -4.943672731637137e-7
-8 4 2 2 -2.4821987151499777e-7 3.3966195871963704e-6
-8 5 1 1 -9.610485575765457e-7 2.868692681745768e-6
-8 5 1 2 3.4910854482790477e-7 -5.339826816624867e-7
-8 5 2 1 9.524842211255181e-8 -3.3416838377266435e-7
-8 5 2 2 6.30654681007789e-7 2.66738397548055e-6
-8 6 1 1 -1.242458260792323e-6 1.6009138557493778e-6
-8 6 1 2 2.102568050658072e-6 1.617793544761123e-8
-8 6 2 1 8.196882964566219e-7 -9.156226293435602e-8
-8 6 2 2 1.0894911300386913e-6 1.894421822936992e-6
-8 7 1 1 -6.716201075713878e-7 5.244105151454292e-7
-8 7 1 2 2.5770639046343677e-6 -8.627877273200671e-8
-8 7 2 1 9.589591174643262e-7 -2.941719648259995e-7
-8 7 2 2 6.277837479065792e-7 8.637274828245397e-7
-8 8 1 1 -5.267654928336669e-8 -8.162836065150285e-8
-8 8 1 2 1.8002717656425337e-6 -2.41015366103978e-7
-8 8 2 1 8.816212085448642e-7 -4.420048144360245e-7
-8 8 2 2 -3.6408678234944905e-8 6.675900058772208e-8
-8 9 1 1 2.2441440643213856e-7 -2.0417295870968824e-7
-8 9 1 2 1.109676672369967e-6 -3.088782683114403e-7
-8 9 2 2 -5.487286710004056e-7 -3.351049466125736e-7
-8 10 1 2 3.4504578635430504e-7 -2.758914922058643e-7
-7 -3 1 1 -2.780145142911894e-7 -3.1364460715360644e-7
-7 -3 1 2 1.364685187607524e-7 1.2161067323928016e-7
-7 -3 2 2 7.738213857323196e-7 -7.627294633235905e-7
-7 -2 1 1 -6.244857993937312e-7 -5.44199915438669e-7
-7 -2 1 2 7.136366436164934e-7 2.7191192299625362e-8
-7 -2 2 1 4.5248922373501844e-7 4.209057015131191e-7
-7 -2 2 2 8.453819126601429e-7 -9.962257612647129e-7
-7 -1 1 1 -6.72230777195265e-7 -5.24339643466043e-7
-7 -1 1 2 2.1107784396259912e-6 1.6636335188803902e-7
-7 -1 2 1 1.0947748006210362e-6 3.5873688016791084e-7
-7 -1 2 2 6.283777581295917e-7 -8.636528310601425e-7
-7 0 1 1 -1.349123559522284e-7 1.1047780617055846e-7
-7 0 1 2 3.6924729501097976e-6 2.0913165317163194e-7
-7 0 2 1 2.0353930898265473e-6 1.7968638393976823e-7
-7 0 2 2 -1.4842355173270324e-7 -9.373248278623827e-8
-7 1 1 1 9.73546375814995e-7 1.5949356799767792e-6
-7 1 1 2 4.865299195379401e-6 2.2493676915430233e-7
-7 1 2 1 2.1893597445069156e-6 1.350670033918719e-7
-7 1 2 2 -1.4920143033399668e-6 1.5095444125991836e-6
-7 2 1 1 1.5915100610542428e-6 3.3199146621196445e-6
-7 2 1 2 3.3260936837217283e-6 -1.0817990246893313e-7
-7 2 2 1 1.3676619006519205e-6 -1.3574341215161653e-7
-7 2 2 2 -2.337064254585677e-6 3.987909008418253e-6
-7 3 1 1 4.058433617616626e-7 4.762378933465924e-6
-7 3 1 2 -1.8269589845494395e-7 -1.4990288496532133e-6
-7 3 2 1 1.1628121184054958e-7 -7.765211925160714e-7
-7 3 2 2 -1.2923176894582025e-6 5.800777448895311e-6
-7 4 1 1 -1.267449832916735e-6 5.420331230682572e-6
-7 4 1 2 -2.1851176198360091e-7 -1.5274244321579177e-6
-7 4 2 1 1.8705636562009173e-7 -8.375274941639359e-7
-7 4 2 2 4.242576983819368e-7 5.13739343696806e-6
-7 5 1 1 -2.271430822148873e-6 3.667728098175397e-6
-7 5 1 2 3.4885389529634267e-6 -3.1356039106528173e-7
-7 5 2 1 1.3567876796018372e-6 -2.788173628657165e-7
-7 5 2 2 1.6349176014808638e-6 3.6235787251693826e-6
-7 6 1 1 -1.4171787949941883e-6 1.3506948906647912e-6
-7 6 1 2 5.136418863410934e-6 3.354754350389986e-8
-7 6 2 1 2.0715860799965887e-6 -2.79310895159312e-7
-7 6 2 2 1.0087098494260817e-6 1.7266876652593619e-6
-7 7 1 1 -1.342360036342291e-7 -1.1053929935355634e-7
-7 7 1 2 3.941930286891571e-6 -2.5463078755752984e-8
-7 7 2 1 2.05890364274196e-6 -2.0639545822934517e-7
-7 7 2 2 -1.4911342912017708e-7 9.377247406259437e-8
-7 8 1 1 4.926909676988322e-7 -7.155631359177797e-7
-7 8 1 2 2.1900871169735092e-6 -9.799037154672955e-8
-7 8 2 1 1.22717039782343e-6 -2.0706915209148915e-7
-7 8 2 2 -7.923003968145095e-7 -7.017642201392566e-7
-7 9 1 1 4.913291605196801e-7 -6.925922420345527e-7
-7 9 1 2 8.930534967745188e-7 3.755619386031102e-9
-7 9 2 1 5.668706951738861e-7 -3.599256531719742e-7
-7 9 2 2 -9.21832516302002e-7 -8.566611597169742e-7
-7 10 1 1 1.9757870635872194e-7 -3.392867295785587e-7
-7 10 1 2 2.397929191924729e-7 1.4003349954762308e-8
-7 10 2 2 -8.081264924863258e-7 -7.103493604686066e-7
-6 -4 1 1 -1.4918520602118395e-7 -8.656306399115556e-7
-6 -4 1 2 -3.3114465932811446e-7 5.132055655932207e-7
-6 -4 2 2 3.407770183190161e-7 -7.777668962347616e-7
-6 -3 1 1 -6.016068272004498e-7 -1.2836228790014113e-6
-6 -3 1 2 2.3084094878327605e-8 3.733779265755345e-7
-6 -3 2 1 2.641452523403974e-7 1.6298496133097192e-7
-6 -3 2 2 6.564055696516693e-7 -1.415110943021515e-6
-6 -2 1 1 -1.2425368805835326e-6 -1.6007549963757358e-6
-6 -2 1 2 1.27299611812043e-6 2.1890892184339287e-7
-6 -2 2 1 1.097844291084958e-6 2.0895861471688198e-7
-6 -2 2 2 1.0894975701449557e-6 -1.894306952811749e-6
-6 -1 1 1 -1.418068738994906e-6 -1.3505760679013108e-6
-6 -1 1 2 4.014316154616395e-6 2.174278187549837e-7
-6 -1 2 1 2.5471857378574923e-6 2.4304054139371684e-7
-6 -1 2 2 1.0095312400102432e-6 -1.7268864433179183e-6
-6 0 1 1 -3.566332198831318e-7 1.9161160197843679e-7
-6 0 1 2 7.598263107154477e-6 4.0046336155079947e-7
-6 0 2 1 4.058610639957328e-6 2.9373476615318416e-8
-6 0 2 2 -3.698550819503846e-7 -1.7906338538128538e-7
-6 1 1 1 1.8542395663942967e-6 3.3489912025330883e-6
-6 1 1 2 9.402117087737915e-6 2.555654773012758e-7
-6 1 2 1 4.030967273103542e-6 9.292822964403664e-8
-6 1 2 2 -2.975116322397907e-6 3.304400805311213e-6
-6 2 1 1 2.2770252019730264e-6 6.812596215672408e-6
-6 2 1 2 4.747375015932232e-6 -9.881937118435083e-7
-6 2 2 1 1.9192034438582422e-6 -5.956749117582552e-7
-6 2 2 2 -3.787280545956158e-6 8.010676876575571e-6
-6 3 1 1 -8.393675859146345e-7 9.238213334719257e-6
-6 3 1 2 -4.1529734177869206e-7 -2.671347593091764e-6
-6 3 2 1 4.965323103906261e-7 -1.3019964221881327e-6
-6 3 2 2 -8.357958931918908e-7 9.568471732782503e-6
-6 4 1 1 -3.771518932571381e-6 7.667870963562727e-6
-6 4 1 2 4.813790458132209e-6 -1.1247634648267277e-6
-6 4 2 1 1.9640388770878086e-6 -7.022392246546384e-7
-6 4 2 2 2.2961901961211246e-6 7.145798164530223e-6
-6 5 1 1 -2.9480030031182924e-6 3.1335095541064092e-6
-6 5 1 2 9.66472310893762e-6 4.6823390196263947e-8
-6 5 2 1 3.887765741597261e-6 -2.1268690581221283e-7
-6 5 2 2 1.8702237074318824e-6 3.5011661102512195e-6
-6 6 1 1 -3.5489149547854873e-7 -1.9182565594066964e-7
-6 6 1 2 7.75239907080348e-6 1.6108512695849875e-7
-6 6 2 1 3.939510080366613e-6 -2.934526077599738e-7
-6 6 2 2 -3.7159560178162146e-7 1.7875052157961945e-7
-6 7 1 1 9.74362529886545e-7 -1.5951107694740108e-6
-6 7 1 2 3.898859343399908e-6 3.041387826487578e-8
-6 7 2 1 2.5653679145374694e-6 -1.585548592782589e-7
-6 7 2 2 -1.4929175143859314e-6 -1.5094560655062435e-6
-6 8 1 1 9.573136460614112e-7 -1.6208361395148475e-6
-6 8 1 2 1.3271636031343415e-6 1.2658342122485388e-7
-6 8 2 1 1.1320486647691244e-6 -2.560807331270353e-7
-6 8 2 2 -1.39130390174871e-6 -1.89411855342617e-6
-6 9 1 1 4.0613000605420266e-7 -1.0712793552329307e-6
-6 9 1 2 2.467470540982406e-7 2.6716121983006004e-7
-6 9 2 1 1.622006390793817e-7 -2.27374219435567e-7
-6 9 2 2 -8.203484841877041e-7 -1.6313810170568643e-6
-6 10 1 1 -5.742243560248413e-8 -5.532247655263518e-7
-6 10 1 2 -1.3637115928992216e-7 3.525895336223598e-7
-6 10 2 2 -3.322377635575148e-7 -1.0759376893633568e-6
-5 -5 1 1 -1.293796286257229e-7 -8.473454909232129e-7
-5 -5 1 2 -2.587431592420467e-7 2.8370842972512046e-7
-5 -5 2 1 -1.872035886979683e-7 3.3183413988277393e-7
-5 -5 2 2 1.3178909238199013e-8 -1.016773076085408e-6
-5 -4 1 1 -2.473097659528729e-7 -1.7493822077610026e-6
-5 -4 1 2 -2.8719496772917566e-7 5.02534993873802e-7
-5 -4 2 1 -1.1035335187539934e-7 3.3260481805940317e-7
-5 -4 2 2 9.72090020545144e-8 -1.73814670959473e-6
-5 -3 1 1 -9.602334359541305e-7 -2.868522748351454e-6
-5 -3 1 2 1.7920547018877205e-7 8.353755183069993e-7
-5 -3 2 1 4.4177734589724763e-7 1.620519852536323e-7
-5 -3 2 2 6.297192440002695e-7 -2.6670775474035534e-6
-5 -2 1 1 -2.2707609933383488e-6 -3.667630024330842e-6
-5 -2 1 2 2.1084578727821336e-6 5.944330458168835e-7
-5 -2 2 1 2.192939308238874e-6 1.8928357819122337e-7
-5 -2 2 2 1.6340973583503643e-6 -3.6236136568488074e-6
-5 -1 1 1 -2.9485305705874597e-6 -3.1337921943851855e-6
-5 -1 1 2 7.2068912670618675e-6 5.308874268848455e-7
-5 -1 2 1 5.0333538211061485e-6 -6.781100561903499e-8
-5 -1 2 2 1.8706346657316476e-6 -3.501831375036726e-6
-5 0 1 1 -8.431642411522842e-7 3.310581449602705e-7
-5 0 1 2 0.000015064529463532882 4.473562018936782e-7
-5 0 2 1 8.044781162014873e-6 -1.6556280824654962e-7
-5 0 2 2 -8.397910502109117e-7 -3.2396843948703813e-7
-5 1 1 1 3.614041864657022e-6 7.054125451705106e-6
-5 1 1 2 0.00001768362972681334 -1.6191216951154996e-7
-5 1 2 1 7.14546606235045e-6 -4.795755110774017e-7
-5 1 2 2 -6.03630334499894e-6 7.403042284248276e-6
-5 2 1 1 2.1513140469290774e-6 0.000014130567139027092
-5 2 1 2 5.0565311839097345e-6 -3.2011689332774658e-6
-5 2 2 1 3.1997691993439356e-6 -1.9378208108260945e-6
-5 2 2 2 -5.180978546843461e-6 0.00001532397676170376
-5 3 1 1 -5.181079975778929e-6 0.000015015004898413331
-5 3 1 2 5.0727312854668325e-6 -3.314272335864773e-6
-5 3 2 1 3.1194934085935018e-6 -1.8094278063297544e-6
-5 3 2 2 2.1587925300125075e-6 0.000014435902829124874
-5 4 1 1 -6.032102635107968e-6 7.175597521337869e-6
-5 4 1 2 0.000017722915005345507 -1.777090479622145e-7
-5 4 2 1 6.939728854029164e-6 -4.586990811264958e-7
-5 4 2 2 3.6242358787784685e-6 7.2710029646447425e-6
-5 5 1 1 -8.406091740841957e-7 -3.31998289696906e-7
-5 5 1 2 0.000015251065988481328 3.5062612997878204e-7
-5 5 2 1 7.64330747225816e-6 -1.6243025724564536e-7
-5 5 2 2 -8.423390706884779e-7 3.229390736775952e-7
-5 6 1 1 1.8546600920500762e-6 -3.3496103144748962e-6
-5 6 1 2 6.965771251088967e-6 4.866834666965206e-7
-5 6 2 1 4.998405378585299e-6 -2.0847437195060653e-7
-5 6 2 2 -2.975648579830018e-6 -3.304733408146224e-6
-5 7 1 1 1.5907056346512565e-6 -3.319928587779261e-6
-5 7 1 2 1.981285076769876e-6 6.615343944661828e-7
-5 7 2 1 2.0642711189882654e-6 -2.2239690467745142e-7
-5 7 2 2 -2.3364311197552503e-6 -3.987840939314842e-6
-5 8 1 1 5.647452715165789e-7 -2.267275049652122e-6
-5 8 1 2 1.3245731578371169e-7 7.579441938772823e-7
-5 8 2 1 2.9767794410239205e-7 -1.1917865623113488e-7
-5 8 2 2 -1.065345568249603e-6 -3.2776967161528254e-6
-5 9 1 1 2.6604278313662677e-8 -1.3704768340698835e-6
-5 9 1 2 -2.749690719613019e-7 5.929255080102034e-7
-5 9 2 1 -4.176475849208398e-7 6.175930776180472e-8
-5 9 2 2 -3.4364124349434874e-7 -2.1179213420099706e-6
-5 10 1 1 -1.305734589123653e-7 -8.472168529476352e-7
-5 10 1 2 -1.3690871747966198e-7 4.0615302991786295e-7
-5 10 2 1 -5.017291607652622e-7 8.169694994484081e-8
-5 10 2 2 1.4225378927423836e-8 -1.016927859929101e-6
-4 -6 1 1 -5.7790588311169086e-8 -5.532343581859833e-7
-4 -6 1 2 2.026664919560131e-7 -1.4671256014365522e-8
-4 -6 2 1 -3.718605916365909e-7 9.432974064180946e-8
-4 -6 2 2 -3.317281345569958e-7 -1.0759873666236065e-6
-4 -5 1 1 2.7933230714627543e-8 -1.3705172756364937e-6
-4 -5 1 2 2.040056406434604e-7 2.0504901771462434e-7
-4 -5 2 1 -4.964273160508671e-7 5.151831429163305e-7
-4 -5 2 2 -3.4488674231325735e-7 -2.1179316107482106e-6
-4 -4 1 1 -2.189003375325088e-7 -3.0090167214726904e-6
-4 -4 1 2 1.2330571927485673e-7 7.324354058221955e-7
-4 -4 2 1 -5.42305531176218e-7 5.771406394708507e-7
-4 -4 2 2 -2.497109767346477e-7 -3.396142628231558e-6
-4 -3 1 1 -1.2660151880974864e-6 -5.420203577902803e-6
-4 -3 1 2 7.322422403213942e-7 1.3658950104826985e-6
-4 -3 2 1 2.8007572170052276e-7 4.8768984777071e-7
-4 -3 2 2 4.2261624922206134e-7 -5.137076045383999e-6
-4 -2 1 1 -3.7703091167748845e-6 -7.668184009697906e-6
-4 -2 1 2 3.2292583267606546e-6 1.7081979985608202e-6
-4 -2 2 1 3.4885017927813158e-6 2.5710622219655184e-7
-4 -2 2 2 2.2947604352049686e-6 -7.146206495177687e-6
-4 -1 1 1 -6.032138625171397e-6 -7.1772516101629025e-6
-4 -1 1 2 0.000011931846584272396 1.5897014257577453e-6
-4 -1 2 1 9.661729179415826e-6 -1.2563405516041924e-7
-4 -1 2 2 3.624129402021168e-6 -7.272955408412687e-6
-4 0 1 1 -1.828058785646373e-6 4.124388868583393e-7
-4 0 1 2 0.00002895265996804185 1.2648362799581655e-6
-4 0 2 1 0.000015254774942057222 -4.5551527018895594e-7
-4 0 2 2 -1.8255246107427677e-6 -4.110289066984322e-7
-4 1 1 1 6.407408347322634e-6 0.000015975132465774395
-4 1 1 2 0.000029362059174932574 -1.5283329903597051e-6
-4 1 2 1 0.000011871978437431684 -1.8815282789227039e-6
-4 1 2 2 -0.000011438848288270907 0.000016568260031624906
-4 2 1 1 -2.8969854302922686e-6 0.000027437041189060082
-4 2 1 2 6.056959242952043e-6 -6.587022393432558e-6
-4 2 2 1 6.385912298112875e-6 -3.5528055027724796e-6
-4 2 2 2 -2.8878199287103925e-6 0.000027667008244617426
-4 3 1 1 -0.00001144043760443641 0.00001632739521097105
-4 3 1 2 0.000029337587612490357 -1.6096364140698937e-6
-4 3 2 1 0.000011763549257761244 -1.7598496546847063e-6
-4 3 2 2 6.41262596646211e-6 0.000016211284805906412
-4 4 1 1 -1.8281298126120773e-6 -4.153455271589218e-7
-4 4 1 2 0.000029288472376910335 1.3549013694665412e-6
-4 4 2 1 0.000014981144151507721 -4.7631227177687505e-7
-4 4 2 2 -1.8254461636201372e-6 4.0817194319576084e-7
-4 5 1 1 3.6139443484415716e-6 -7.056071216754266e-6
-4 5 1 2 0.000012006702598859141 1.6196138996260016e-6
-4 5 2 1 9.633894338594029e-6 -1.0287696972411247e-7
-4 5 2 2 -6.03633609988426e-6 -7.4047053952171435e-6
-4 6 1 1 2.2756062749777123e-6 -6.812996606148225e-6
-4 6 1 2 3.2101289378354902e-6 1.8599816046137338e-6
-4 6 2 1 3.531481634653912e-6 9.75040073163568e-8
-4 6 2 2 -3.7860816540654377e-6 -8.011003239995522e-6
-4 7 1 1 4.042176309536461e-7 -4.762072608450062e-6
-4 7 1 2 8.266105721446986e-7 1.4654351358728512e-6
-4 7 2 1 2.429524223783482e-7 4.306210864389478e-7
-4 7 2 2 -1.290920453547825e-6 -5.8006476462475075e-6
-4 8 1 1 -2.2178276698770256e-7 -3.0086799480116062e-6
-4 8 1 2 1.5949966565144263e-7 8.543933563312954e-7
-4 8 2 1 -6.49081525135575e-7 5.705647092202149e-7
-4 8 2 2 -2.468749480413672e-7 -3.3964921881874323e-6
-4 9 1 1 -2.4852917807031056e-7 -1.7491108306153233e-6
-4 9 1 2 1.1408925444387023e-7 3.8032347024436736e-7
-4 9 2 1 -6.60054461891301e-7 4.916106544014036e-7
-4 9 2 2 9.833871426423733e-8 -1.7385067098414134e-6
-4 10 1 1 -1.4879626912240023e-7 -8.658878630605242e-7
-4 10 1 2 1.6264706857414736e-7 1.1919153242455348e-7
-4 10 2 1 -3.058868150066086e-7 3.2539261305182283e-7
-4 10 2 2 3.4024852887727996e-7 -7.776273225817013e-7
-3 -7 1 1 1.972645726940795e-7 -3.3926900347224e-7
-3 -7 1 2 4.3073881740780544e-7 -4.228491983934772e-7
-3 -7 2 2 -8.076898066611843e-7 -7.104513336938492e-7
-3 -6 1 1 4.0521815254459575e-7 -1.0709345549888872e-6
-3 -6 1 2 9.086596425616479e-7 -1.7709127052034405e-7
-3 -6 2 1 -3.7748416287267335e-7 2.8239463089189344e-7
-3 -6 2 2 -8.193707114126949e-7 -1.6318353666978194e-6
-3 -5 1 1 5.644536542513761e-7 -2.2672852393439036e-6
-3 -5 1 2 1.3780268143743433e-6 1.843823538807099e-7
-3 -5 2 1 -6.393766317898464e-7 6.07905099771756e-7
-3 -5 2 2 -1.0650260807058469e-6 -3.2778148606299315e-6
-3 -4 1 1 4.065285807880294e-7 -4.762431062063992e-6
-3 -4 1 2 2.082405300594085e-6 5.974155824319167e-7
-3 -4 2 1 -1.0597676755930585e-6 1.2597130830055738e-6
-3 -4 2 2 -1.2932225360784515e-6 -5.800562399412858e-6
-3 -3 1 1 -8.371340641460595e-7 -9.238484817461661e-6
-3 -3 1 2 3.1995658815878113e-6 1.85003506583714e-6
-3 -3 2 1 -2.953741641747546e-7 1.4125885496248987e-6
-3 -3 2 2 -8.382963885281089e-7 -9.568350608141858e-6
-3 -2 1 1 -5.179038738285065e-6 -0.000015015917239569055
-3 -2 1 2 6.374222186303078e-6 3.1565080816545517e-6
-3 -2 2 1 4.821701791798392e-6 1.310917674636126e-6
-3 -2 2 2 2.1565148033367266e-6 -0.000014436741642922948
-3 -1 1 1 -0.000011440016617061164 -0.00001633264633520525
-3 -1 1 2 0.000020283115774901265 4.048466249383609e-6
-3 -1 2 1 0.0000174686461340739 4.3372537418721176e-7
-3 -1 2 2 6.412131129121692e-6 -0.000016216557535691766
-3 0 1 1 -3.7793167875296586e-6 5.202531360880672e-7
-3 0 1 2 0.000053431870118295426 3.52743050139757e-6
-3 0 2 1 0.0000287697906507983 -1.3163665144394145e-6
-3 0 2 2 -3.7872133914122597e-6 -5.260355622903246e-7
-3 1 1 1 6.145166496766182e-6 0.00003946028850199948
-3 1 1 2 0.00003576769760885199 -6.371324500032262e-6
-3 1 2 1 0.000019788063887926387 -4.662214688752817e-6
-3 1 2 2 -0.00001630782743017881 0.0000389046119530232
-3 2 1 1 -0.00001631016259890394 0.00003874120083776346
-3 2 1 2 0.000035627458037860485 -6.540221202650974e-6
-3 2 2 1 0.000019885022358881575 -4.6075199706979456e-6
-3 2 2 2 6.1480131403031184e-6 0.00003962233674617402
-3 3 1 1 -3.783548130030579e-6 -5.279273859190063e-7
-3 3 1 2 0.00005365981182991714 3.646218548164004e-6
-3 3 2 1 0.00002866561647034081 -1.314002801465453e-6
-3 3 2 2 -3.7829767712523334e-6 5.184698177806637e-7
-3 4 1 1 6.4069188536686835e-6 -0.000015980422958862124
-3 4 1 2 0.00002057955290395724 4.576989011742153e-6
-3 4 2 1 0.00001743432816336216 1.4551305635597285e-7
-3 4 2 2 -0.000011438421808213484 -0.0000165734950467489
-3 5 1 1 2.149041165811974e-6 -0.000014131435514851783
-3 5 1 2 6.641477865656265e-6 3.2609921263638373e-6
-3 5 2 1 4.829306447905086e-6 1.2409353385623269e-6
-3 5 2 2 -5.178936708149848e-6 -0.000015324863174139655
-3 6 1 1 -8.418555227573392e-7 -9.23815444819385e-6
-3 6 1 2 3.2381063235627506e-6 2.0429957191913193e-6
-3 6 2 1 -1.9087065491568815e-7 1.3515070312899734e-6
-3 6 2 2 -8.33580179572313e-7 -9.568686924557655e-6
-3 7 1 1 -1.2683636156198264e-6 -5.420149567397847e-6
-3 7 1 2 2.121388959107917e-6 9.436228185764266e-7
-3 7 2 1 -9.634113657189533e-7 1.126314129146834e-6
-3 7 2 2 4.2493467474311666e-7 -5.1374209285005734e-6
-3 8 1 1 -9.599754760055401e-7 -2.8686033398997865e-6
-3 8 1 2 1.355500239682748e-6 3.380578038096193e-7
-3 8 2 1 -5.98460543906541e-7 6.513640589864858e-7
-3 8 2 2 6.294044011445105e-7 -2.6671527430976636e-6
-3 9 1 1 -6.0049754188852e-7 -1.283668516242845e-6
-3 9 1 2 7.628889330467227e-7 1.5805201608501508e-7
-3 9 2 1 -2.26419246761672e-7 3.8332727430314286e-7
-3 9 2 2 6.552114280764646e-7 -1.41521957302278e-6
-3 10 1 1 -2.7764469269173636e-7 -3.1384581522980023e-7
-3 10 1 2 4.603392424304671e-7 3.173269475065224e-7
-3 10 2 2 7.73334457289604e-7 -7.626871803804896e-7
-2 -7 1 1 4.911841748123324e-7 -6.924677724216352e-7
-2 -7 1 2 1.1290493193768176e-6 -3.028068909498637e-7
-2 -7 2 1 1.9997769845130422e-7 -1.597273981264816e-7
-2 -7 2 2 -9.216463052215376e-7 -8.568790560831792e-7
-2 -6 1 1 9.563363966549131e-7 -1.6206745725068354e-6
-2 -6 1 2 2.088558582690593e-6 -1.1413783086494166e-8
-2 -6 2 1 3.888978089713827e-7 -1.2961899403283001e-7
-2 -6 2 2 -1.390325462319227e-6 -1.8943824416647383e-6
-2 -5 1 1 1.5886075494660726e-6 -3.3198205795454885e-6
-2 -5 1 2 4.17635233533394e-6 2.5432651426909017e-8
-2 -5 2 1 1.283841178435433e-7 5.181607311849853e-7
-2 -5 2 2 -2.334357048463167e-6 -3.9879539376404415e-6
-2 -4 1 1 2.274373881000589e-6 -6.812949260000347e-6
-2 -4 1 2 7.197680225167785e-6 4.0154282159814216e-7
-2 -4 2 1 -2.9966005748791397e-7 1.5455143177940028e-6
-2 -4 2 2 -3.784882270651908e-6 -8.010874225193442e-6
-2 -3 1 1 2.1521217715324343e-6 -0.000014133155850419082
-2 -3 1 2 0.00001193844424156902 1.7464145865614525e-6
-2 -3 2 1 -4.1592232007531603e-7 2.742797695097792e-6
-2 -3 2 2 -5.182047328495836e-6 -0.000015326036443283546
-2 -2 1 1 -2.894568358140575e-6 -0.00002744524316321291
-2 -2 1 2 0.000020226377699972846 4.29045732785197e-6
-2 -2 2 1 4.988693080659721e-6 3.5607332141418933e-6
-2 -2 2 2 -2.890323214510234e-6 -0.000027675182460919734
-2 -1 1 1 -0.00001630472204513708 -0.0000387558638582278
-2 -1 1 2 0.000049124297836458844 8.794748215824961e-6
-2 -1 2 1 0.000028835770791887244 1.940263762926529e-6
-2 -1 2 2 6.1430397295252815e-6 -0.00003963676693867858
-2 0 1 1 -7.467866320521204e-6 1.7096229274891191e-6
-2 0 1 2 0.00011851696966145965 0.000010361651836436374
-2 0 2 1 0.00005269107886856227 -3.797478571003509e-6
-2 0 2 2 -7.493382347053098e-6 -1.7080283518033913e-6
-2 1 1 1 -0.000010285065140625704 0.0000967402518015035
-2 1 1 2 0.00003622986464215732 -9.549875409846109e-6
-2 1 2 1 0.00004816405230118884 -9.44434882833718e-6
-2 1 2 2 -0.000010301461045972587 0.00009680962601507759
-2 2 1 1 -7.4775125133126966e-6 -1.708639438619016e-6
-2 2 1 2 0.00011889974454901785 0.000010705116960759606
-2 2 2 1 0.00005241199625757252 -3.785632742543177e-6
-2 2 2 2 -7.483733507788328e-6 1.709139983458046e-6
-2 3 1 1 6.1401945855952315e-6 -0.00003947481272860691
-2 3 1 2 0.000049035941577938096 9.31104384038026e-6
-2 3 2 1 0.000028809046465736872 1.6065617083471645e-6
-2 3 2 2 -0.000016302382112085006 -0.00003891918230867917
-2 4 1 1 -2.8994839125652162e-6 -0.000027445258045866158
-2 4 1 2 0.000020383228120721096 4.408341524784018e-6
-2 4 2 1 4.724602713943213e-6 3.3896226517706787e-6
-2 4 2 2 -2.8854038429507302e-6 -0.000027675170447615242
-2 5 1 1 -5.182145050363975e-6 -0.000015017103253491945
-2 5 1 2 0.000011999634505048712 1.6197252038064922e-6
-2 5 2 1 -5.755219538170721e-7 2.8558746193865685e-6
-2 5 2 2 2.1595947871163686e-6 -0.00001443845745737505
-2 6 1 1 -3.769117586031135e-6 -7.668096857285869e-6
-2 6 1 2 6.998356379814923e-6 7.13279496229018e-7
-2 6 2 1 -2.3308756567244245e-7 1.3019371732822312e-6
-2 6 2 2 2.2935278781260057e-6 -7.146129498083136e-6
-2 7 1 1 -2.268766294389189e-6 -3.6678388797864497e-6
-2 7 1 2 4.109125642612571e-6 4.287926045701422e-7
-2 7 2 1 1.0611078588350365e-7 4.29554490238899e-7
-2 7 2 2 1.6320485965992795e-6 -3.62342907787197e-6
-2 8 1 1 -1.2415666728539855e-6 -1.6009224803313968e-6
-2 8 1 2 2.0586011535076988e-6 1.1225468321605493e-7
-2 8 2 1 4.3171876773299196e-7 2.3128846935498768e-7
-2 8 2 2 1.088463876484072e-6 -1.8942740929919205e-6
-2 9 1 1 -6.242390895058027e-7 -5.442096433077641e-7
-2 9 1 2 1.0103597834479943e-6 3.724153703681601e-7
-2 9 2 1 3.643136226633381e-7 1.3462443413703015e-7
-2 9 2 2 8.45062841119193e-7 -9.963651751601325e-7
-1 -8 1 1 2.2443887674170023e-7 -2.0422550573330593e-7
-1 -8 1 2 7.587210455355725e-7 -5.365089940144407e-7
-1 -8 2 1 3.97257586658193e-7 -2.7533138368111683e-7
-1 -8 2 2 -5.487334087486308e-7 -3.351017458670356e-7
-1 -7 1 1 4.924525741108491e-7 -7.155150532605725e-7
-1 -7 1 2 1.7724501842741559e-6 -1.1305035684657729e-7
-1 -7 2 1 1.1427572696854243e-6 -2.84009438351895e-7
-1 -7 2 2 -7.920864810105392e-7 -7.01868720958413e-7
-1 -6 1 1 9.736703207935841e-7 -1.5950503833352236e-6
-1 -6 1 2 3.922064188034752e-6 -3.0029820109638774e-8
-1 -6 2 1 2.054273820908141e-6 -1.8083122325009675e-7
-1 -6 2 2 -1.4922866959433764e-6 -1.509474570354211e-6
-1 -5 1 1 1.8524277930768587e-6 -3.3492366288417224e-6
-1 -5 1 2 7.954415711570767e-6 -1.2414400742969418e-7
-1 -5 2 1 3.229732661399095e-6 2.2220153137851288e-7
-1 -5 2 2 -2.9734995218549174e-6 -3.3046422147070537e-6
-1 -4 1 1 3.60825229987165e-6 -7.0546548682291645e-6
-1 -4 1 2 0.000014964926575060669 2.859673530312885e-7
-1 -4 2 1 4.897724869138121e-6 1.2050354572557746e-6
-1 -4 2 2 -6.030728776734607e-6 -7.4036089255989165e-6
-1 -3 1 1 6.399838574395103e-6 -0.00001597570766554041
-1 -3 1 2 0.000028938901714978703 1.291935617496979e-6
-1 -3 2 1 4.863137670625839e-6 3.4937308763244177e-6
-1 -3 2 2 -0.00001143135900557574 -0.000016568879578330307
-1 -2 1 1 6.1361879123681205e-6 -0.0000394722049051636
-1 -2 1 2 0.00005283213688188801 3.751549647914204e-6
-1 -2 2 1 5.496652775623683e-6 7.036196870782128e-6
-1 -2 2 2 -0.000016298934612373085 -0.000038916845116839565
-1 -1 1 1 -0.000010292149539142409 -0.00009688699972022775
-1 -1 1 2 0.00011740701525281543 0.000010482433135456794
-1 -1 2 1 0.000034774101534904714 6.838501046834657e-6
-1 -1 2 2 -0.000010293051637036533 -0.00009695570057878948
-1 0 1 1 -0.000015738857072618298 6.494240077880237e-7
-1 0 1 2 0.00033108546366240627 -3.338300401729724e-7
-1 0 2 1 0.00011727437605630025 -0.000010433291889931496
-1 0 2 2 -0.000015761174114630873 -1.0337527512552553e-6
-1 1 1 1 -0.00001573032072290878 -1.0338585159027535e-6
-1 1 1 2 0.00033146253473615735 -5.421010862427522e-20
-1 1 2 1 0.00011672250076486942 -0.000010728303634518078
-1 1 2 2 -0.000015769709763261393 6.493926524481243e-7
-1 2 1 1 -0.000010276652513972221 -0.00009688652059017238
-1 2 1 2 0.00011776110709420746 0.000010776213532184156
-1 2 2 1 0.00003458192794840268 6.4322624095810965e-6
-1 2 2 2 -0.000010308546818595924 -0.00009695618099092467
-1 3 1 1 -0.00001630127123511593 -0.00003875357767840959
-1 3 1 2 0.00005302877429071208 3.6672280265269723e-6
-1 3 2 1 5.372232659999779e-6 6.872949971192322e-6
-1 3 2 2 6.1390362271824986e-6 -0.00003963411207937694
-1 4 1 1 -0.000011432954501705326 -0.00001632807339815228
-1 4 1 2 0.000029071895904502088 1.297455646457193e-6
-1 4 2 1 4.549099443077269e-6 3.336924182734968e-6
-1 4 2 2 6.405059189808005e-6 -0.000016211805442978302
-1 5 1 1 -6.026524574626832e-6 -7.176196837606501e-6
-1 5 1 2 0.000015097700983943381 2.4486743434394726e-7
-1 5 2 1 4.7292977635289105e-6 1.189961801209457e-6
-1 5 2 2 3.6184359941329197e-6 -7.271505732032304e-6
-1 6 1 1 -2.9464065407567264e-6 -3.1337693789127564e-6
-1 6 1 2 7.758841722753429e-6 2.480157661807664e-7
-1 6 2 1 3.4351736401003233e-6 -3.7911262522812106e-11
-1 6 2 2 1.8684248358076063e-6 -3.501402339465105e-6
-1 7 1 1 -1.4174968270932494e-6 -1.3506341365633023e-6
-1 7 1 2 3.9141229691001745e-6 1.8820048578154324e-7
-1 7 2 1 2.029052010820182e-6 -4.19365356480279e-8
-1 7 2 2 1.0088794675056466e-6 -1.7268082949488795e-6
-1 8 1 1 -6.719606862611329e-7 -5.243269795799297e-7
-1 8 1 2 1.955022328900345e-6 2.1141744475157897e-7
-1 8 2 1 1.1496445364740172e-6 1.5444971652355153e-7
-1 8 2 2 6.280389636416989e-7 -8.637599382392796e-7
-1 9 1 1 -2.725863055305015e-7 -7.52302229841727e-8
-1 9 1 2 9.402740872731668e-7 5.50161895474387e-7
-1 9 2 1 4.3927395787671224e-7 1.7425614682346735e-7
-1 9 2 2 5.118788260051365e-7 -4.547214508907047e-7
0 -8 1 1 -5.278152913565719e-8 -8.164084545035609e-8
0 -8 1 2 1.1060759238108315e-6 -2.8614903316002934e-7
0 -8 2 1 1.236211207335965e-6 -3.491298624591603e-7
0 -8 2 2 -3.633839998009247e-8 6.673640932965572e-8
0 -7 1 1 -1.3461602797593348e-7 -1.1055211095478243e-7
0 -7 1 2 2.506416434893529e-6 3.6606624768331825e-8
0 -7 2 1 2.4950543019556312e-6 -2.9916277947200467e-7
0 -7 2 2 -1.4881928499036138e-7 9.38080947952893e-8
0 -6 1 1 -3.558507918938982e-7 -1.917574053772356e-7
0 -6 1 2 5.123447442352264e-6 7.348113383442473e-8
0 -6 2 1 4.840533422280001e-6 -1.4178325773362815e-7
0 -6 2 2 -3.707685460030793e-7 1.7895275003086934e-7
0 -5 1 1 -8.419639773599021e-7 -3.3135819911644676e-7
0 -5 1 2 9.532254926646486e-6 4.522232020565587e-8
0 -5 2 1 9.494615468972402e-6 -9.056833611917409e-8
0 -5 2 2 -8.411408198889437e-7 3.232880735361005e-7
0 -4 1 1 -1.8281286971157269e-6 -4.1360689201671404e-7
0 -4 1 2 0.000017385998699487282 -2.719928309046343e-7
0 -4 2 1 0.000017461429683921864 2.9998451009838247e-7
0 -4 2 2 -1.8255181438471903e-6 4.093179939212125e-7
0 -3 1 1 -3.7812304593322795e-6 -5.239143016982052e-7
0 -3 1 2 0.00002888251573898798 -1.6920517525840891e-6
0 -3 2 1 0.00002870059162402575 1.754285325136431e-6
0 -3 2 2 -3.784890356910281e-6 5.22078712962651e-7
0 -2 1 1 -7.472491057529431e-6 -1.709408605304369e-6
0 -2 1 2 0.00003458863189583475 -6.576761987862086e-6
0 -2 2 1 0.00003483789018588062 6.733667329597846e-6
0 -2 2 2 -7.488354221382489e-6 1.7088628701886002e-6
0 -1 1 1 -0.000015730756118282345 -8.418582151582582e-7
0 -1 1 2 0.00003430794955319433 -9.46203585702711e-6
0 -1 2 1 0.00003469952084831399 9.878713664702485e-6
0 -1 2 2 -0.000015761611516053205 8.417902897554248e-7
0 0 1 1 -0.000016542402897043888 8.443369511837571e-22
0 0 1 2 0.00033021207117685773 -3.665517778947674e-7
0 0 2 1 0.00033021207117685773 3.665517778947674e-7
0 0 2 2 -0.000016571308561256503 9.939238846735935e-22
0 1 1 1 -0.000015730756118282345 8.418582151582576e-7
0 1 1 2 0.00003469952084831397 -9.87871366470248e-6
0 1 2 1 0.00003430794955319433 9.46203585702711e-6
0 1 2 2 -0.000015761611516053202 -8.417902897554246e-7
0 2 1 1 -7.472491057529431e-6 1.7094086053043716e-6
0 2 1 2 0.00003483789018588061 -6.7336673295978375e-6
0 2 2 1 0.00003458863189583476 6.576761987862081e-6
0 2 2 2 -7.488354221382487e-6 -1.7088628701885996e-6
0 3 1 1 -3.7812304593322783e-6 5.239143016982037e-7
0 3 1 2 0.00002870059162402575 -1.754285325136431e-6
0 3 2 1 0.000028882515738987987 1.6920517525840942e-6
0 3 2 2 -3.7848903569102785e-6 -5.220787129626486e-7
0 4 1 1 -1.8281286971157296e-6 4.1360689201671303e-7
0 4 1 2 0.00001746142968392186 -2.999845100983723e-7
0 4 2 1 0.000017385998699487296 2.719928309046131e-7
0 4 2 2 -1.8255181438471835e-6 -4.093179939212135e-7
0 5 1 1 -8.419639773599041e-7 3.3135819911644845e-7
0 5 1 2 9.494615468972402e-6 9.056833611920289e-8
0 5 2 1 9.532254926646476e-6 -4.52223202056618e-8
0 5 2 2 -8.411408198889405e-7 -3.2328807353610185e-7
0 6 1 1 -3.558507918938982e-7 1.9175740537723293e-7
0 6 1 2 4.840533422280001e-6 1.4178325773362858e-7
0 6 2 1 5.123447442352257e-6 -7.348113383441711e-8
0 6 2 2 -3.707685460030786e-7 -1.7895275003087e-7
0 7 1 1 -1.3461602797593216e-7 1.1055211095477763e-7
0 7 1 2 2.4950543019556325e-6 2.9916277947200234e-7
0 7 2 1 2.506416434893523e-6 -3.660662476833161e-8
0 7 2 2 -1.4881928499036138e-7 -9.38080947952883e-8
0 8 1 1 -5.278152913565853e-8 8.164084545035493e-8
0 8 1 2 1.2362112073359674e-6 3.491298624591777e-7
0 8 2 1 1.1060759238108211e-6 2.861490331600353e-7
0 8 2 2 -3.633839998009648e-8 -6.673640932965907e-8
1 -9 1 1 -2.725863055305122e-7 7.52302229841727e-8
1 -9 1 2 4.392739578767128e-7 -1.742561468234577e-7
1 -9 2 1 9.402740872731496e-7 -5.501618954743957e-7
1 -9 2 2 5.118788260051391e-7 4.5472145089071005e-7
1 -8 1 1 -6.719606862611196e-7 5.243269795799271e-7
1 -8 1 2 1.1496445364740252e-6 -1.5444971652355322e-7
1 -8 2 1 1.955022328900336e-6 -2.1141744475157367e-7
1 -8 2 2 6.280389636416895e-7 8.637599382392849e-7
1 -7 1 1 -1.4174968270932494e-6 1.3506341365632996e-6
1 -7 1 2 2.0290520108201824e-6 4.1936535648019004e-8
1 -7 2 1 3.914122969100184e-6 -1.8820048578152714e-7
1 -7 2 2 1.008879467505636e-6 1.7268082949488795e-6
1 -6 1 1 -2.9464065407567264e-6 3.1337693789127564e-6
1 -6 1 2 3.4351736401003156e-6 3.791126251794167e-11
1 -6 2 1 7.758841722753432e-6 -2.480157661807816e-7
1 -6 2 2 1.8684248358076183e-6 3.501402339465105e-6
1 -5 1 1 -6.026524574626832e-6 7.176196837606504e-6
1 -5 1 2 4.729297763528918e-6 -1.1899618012094597e-6
1 -5 2 1 0.000015097700983943388 -2.448674343439515e-7
1 -5 2 2 3.6184359941329197e-6 7.27150573203231e-6
1 -4 1 1 -0.000011432954501705332 0.000016328073398152285
1 -4 1 2 4.5490994430772765e-6 -3.3369241827349714e-6
1 -4 2 1 0.000029071895904502098 -1.297455646457198e-6
1 -4 2 2 6.405059189808011e-6 0.000016211805442978302
1 -3 1 1 -0.00001630127123511593 0.00003875357767840959
1 -3 1 2 5.3722326599997835e-6 -6.872949971192339e-6
1 -3 2 1 0.000053028774290712074 -3.6672280265269655e-6
1 -3 2 2 6.139036227182496e-6 0.00003963411207937694
1 -2 1 1 -0.00001027665251397222 0.00009688652059017238
1 -2 1 2 0.000034581927948402675 -6.432262409581098e-6
1 -2 2 1 0.00011776110709420747 -0.000010776213532184149
1 -2 2 2 -0.000010308546818595919 0.00009695618099092467
1 -1 1 1 -0.000015730320722908782 1.0338585159027535e-6
1 -1 1 2 0.00011672250076486942 0.000010728303634518071
1 -1 2 1 0.0003314625347361574 2.710505431213761e-20
1 -1 2 2 -0.000015769709763261403 -6.493926524481243e-7
1 0 1 1 -0.00001573885707261829 -6.494240077880243e-7
1 0 1 2 0.00011727437605630025 0.000010433291889931496
1 0 2 1 0.00033108546366240627 3.338300401729724e-7
1 0 2 2 -0.000015761174114630873 1.0337527512552608e-6
1 1 1 1 -0.000010292149539142409 0.00009688699972022775
1 1 1 2 0.00003477410153490471 -6.8385010468346625e-6
1 1 2 1 0.00011740701525281547 -0.000010482433135456814
1 1 2 2 -0.000010293051637036536 0.00009695570057878948
1 2 1 1 6.136187912368116e-6 0.0000394722049051636
1 2 1 2 5.496652775623686e-6 -7.036196870782119e-6
1 2 2 1 0.00005283213688188801 -3.7515496479142007e-6
1 2 2 2 -0.000016298934612373078 0.000038916845116839565
1 3 1 1 6.399838574395103e-6 0.00001597570766554041
1 3 1 2 4.863137670625844e-6 -3.493730876324415e-6
1 3 2 1 0.000028938901714978682 -1.2919356174969671e-6
1 3 2 2 -0.000011431359005575745 0.000016568879578330307
1 4 1 1 3.60825229987165e-6 7.0546548682291645e-6
1 4 1 2 4.8977248691381265e-6 -1.2050354572557843e-6
1 4 2 1 0.000014964926575060665 -2.8596735303129357e-7
1 4 2 2 -6.030728776734596e-6 7.403608925598919e-6
1 5 1 1 1.852427793076856e-6 3.3492366288417216e-6
1 5 1 2 3.22973266139909e-6 -2.2220153137850653e-7
1 5 2 1 7.954415711570765e-6 1.2414400742970138e-7
1 5 2 2 -2.9734995218549157e-6 3.304642214707053e-6
1 6 1 1 9.736703207935841e-7 1.5950503833352242e-6
1 6 1 2 2.0542738209081424e-6 1.8083122325010046e-7
1 6 2 1 3.922064188034757e-6 3.00298201096483e-8
1 6 2 2 -1.492286695943379e-6 1.5094745703542156e-6
1 7 1 1 4.924525741108491e-7 7.155150532605711e-7
1 7 1 2 1.1427572696854248e-6 2.840094383518891e-7
1 7 2 1 1.7724501842741588e-6 1.1305035684658788e-7
1 7 2 2 -7.920864810105392e-7 7.018687209584072e-7
1 8 1 1 2.244388767417056e-7 2.0422550573330326e-7
1 8 1 2 3.972575866581854e-7 2.7533138368112477e-7
1 8 2 1 7.587210455355609e-7 5.365089940144474e-7
1 8 2 2 -5.487334087486255e-7 3.351017458670332e-7
2 -9 1 1 -6.242390895058027e-7 5.442096433077701e-7
2 -9 1 2 3.643136226633377e-7 -1.3462443413702737e-7
2 -9 2 1 1.0103597834479907e-6 -3.7241537036816185e-7
2 -9 2 2 8.450628411191916e-7 9.963651751601332e-7
2 -8 1 1 -1.241566672853988e-6 1.6009224803313942e-6
2 -8 1 2 4.31718767732986e-7 -2.3128846935498596e-7
2 -8 2 1 2.058601153507695e-6 -1.1225468321605779e-7
2 -8 2 2 1.088463876484072e-6 1.8942740929919258e-6
2 -7 1 1 -2.2687662943891995e-6 3.6678388797864523e-6
2 -7 1 2 1.0611078588349742e-7 -4.295544902388989e-7
2 -7 2 1 4.109125642612566e-6 -4.287926045701365e-7
2 -7 2 2 1.6320485965992742e-6 3.6234290778719694e-6
2 -6 1 1 -3.7691175860311485e-6 7.668096857285869e-6
2 -6 1 2 -2.330875656724453e-7 -1.3019371732822263e-6
2 -6 2 1 6.99835637981492e-6 -7.132794962290226e-7
2 -6 2 2 2.293527878125995e-6 7.146129498083136e-6
2 -5 1 1 -5.182145050363975e-6 0.000015017103253491945
2 -5 1 2 -5.75521953817067e-7 -2.855874619386577e-6
2 -5 2 1 0.000011999634505048712 -1.619725203806493e-6
2 -5 2 2 2.1595947871163686e-6 0.00001443845745737505
2 -4 1 1 -2.8994839125652162e-6 0.000027445258045866158
2 -4 1 2 4.72460271394321e-6 -3.389622651770678e-6
2 -4 2 1 0.000020383228120721085 -4.408341524784015e-6
2 -4 2 2 -2.8854038429507302e-6 0.000027675170447615235
2 -3 1 1 6.140194585595241e-6 0.00003947481272860691
2 -3 1 2 0.000028809046465736876 -1.606561708347151e-6
2 -3 2 1 0.0000490359415779381 -9.311043840380258e-6
2 -3 2 2 -0.000016302382112085006 0.00003891918230867918
2 -2 1 1 -7.477512513312707e-6 1.7086394386190195e-6
2 -2 1 2 0.00005241199625757251 3.7856327425431736e-6
2 -2 2 1 0.00011889974454901783 -0.000010705116960759627
2 -2 2 2 -7.483733507788334e-6 -1.7091399834580474e-6
2 -1 1 1 -0.000010285065140625706 -0.0000967402518015035
2 -1 1 2 0.000048164052301188826 9.444348828337161e-6
2 -1 2 1 0.000036229864642157326 9.549875409846115e-6
2 -1 2 2 -0.000010301461045972589 -0.00009680962601507759
2 0 1 1 -7.467866320521215e-6 -1.7096229274891134e-6
2 0 1 2 0.00005269107886856226 3.797478571003516e-6
2 0 2 1 0.00011851696966145969 -0.000010361651836436394
2 0 2 2 -7.493382347053093e-6 1.7080283518033936e-6
2 1 1 1 -0.00001630472204513708 0.0000387558638582278
2 1 1 2 0.00002883577079188725 -1.940263762926541e-6
2 1 2 1 0.00004912429783645884 -8.794748215824966e-6
2 1 2 2 6.143039729525292e-6 0.00003963676693867858
2 2 1 1 -2.894568358140571e-6 0.00002744524316321291
2 2 1 2 4.988693080659721e-6 -3.56073321414189e-6
2 2 2 1 0.000020226377699972846 -4.29045732785197e-6
2 2 2 2 -2.8903232145102287e-6 0.000027675182460919734
2 3 1 1 2.1521217715324343e-6 0.000014133155850419079
2 3 1 2 -4.159223200753156e-7 -2.7427976950977845e-6
2 3 2 1 0.00001193844424156902 -1.7464145865614627e-6
2 3 2 2 -5.182047328495847e-6 0.000015326036443283546
2 4 1 1 2.2743738810005834e-6 6.81294926000035e-6
2 4 1 2 -2.996600574879166e-7 -1.5455143177939985e-6
2 4 2 1 7.197680225167803e-6 -4.015428215981447e-7
2 4 2 2 -3.78488227065191e-6 8.010874225193438e-6
2 5 1 1 1.5886075494660766e-6 3.319820579545494e-6
2 5 1 2 1.2838411784354565e-7 -5.181607311849732e-7
2 5 2 1 4.176352335333938e-6 -2.543265142690944e-8
2 5 2 2 -2.334357048463168e-6 3.9879539376404465e-6
2 6 1 1 9.563363966549131e-7 1.620674572506836e-6
2 6 1 2 3.8889780897137874e-7 1.2961899403281813e-7
2 6 2 1 2.088558582690589e-6 1.1413783086481143e-8
2 6 2 2 -1.3903254623192322e-6 1.8943824416647398e-6
2 7 1 1 4.911841748123324e-7 6.924677724216298e-7
2 7 1 2 1.9997769845130252e-7 1.5972739812647848e-7
2 7 2 1 1.1290493193768166e-6 3.0280689094986454e-7
2 7 2 2 -9.216463052215349e-7 8.568790560831759e-7
3 -10 1 1 -2.7764469269173906e-7 3.138458152297979e-7
3 -10 2 1 4.603392424304646e-7 -3.1732694750652934e-7
3 -10 2 2 7.733344572896066e-7 7.62687180380485e-7
3 -9 1 1 -6.004975418885206e-7 1.283668516242845e-6
3 -9 1 2 -2.2641924676167172e-7 -3.833272743031369e-7
3 -9 2 1 7.628889330467227e-7 -1.5805201608501627e-7
3 -9 2 2 6.552114280764639e-7 1.415219573022786e-6
3 -8 1 1 -9.599754760055429e-7 2.868603339899785e-6
3 -8 1 2 -5.984605439065414e-7 -6.513640589864961e-7
3 -8 2 1 1.3555002396827546e-6 -3.3805780380962064e-7
3 -8 2 2 6.294044011445065e-7 2.667152743097666e-6
3 -7 1 1 -1.2683636156198236e-6 5.4201495673978445e-6
3 -7 1 2 -9.634113657189605e-7 -1.1263141291468338e-6
3 -7 2 1 2.121388959107918e-6 -9.436228185764324e-7
3 -7 2 2 4.24934674743122e-7 5.137420928500576e-6
3 -6 1 1 -8.418555227573432e-7 9.23815444819385e-6
3 -6 1 2 -1.9087065491568772e-7 -1.3515070312899714e-6
3 -6 2 1 3.2381063235627523e-6 -2.0429957191913244e-6
3 -6 2 2 -8.335801795723102e-7 9.568686924557655e-6
3 -5 1 1 2.1490411658119783e-6 0.000014131435514851783
3 -5 1 2 4.829306447905088e-6 -1.2409353385623281e-6
3 -5 2 1 6.6414778656562535e-6 -3.2609921263638356e-6
3 -5 2 2 -5.178936708149851e-6 0.000015324863174139655
3 -4 1 1 6.4069188536686835e-6 0.000015980422958862124
3 -4 1 2 0.00001743432816336216 -1.455130563559737e-7
3 -4 2 1 0.000020579552903957238 -4.576989011742158e-6
3 -4 2 2 -0.000011438421808213484 0.0000165734950467489
3 -3 1 1 -3.7835481300305764e-6 5.279273859190063e-7
3 -3 1 2 0.000028665616470340817 1.314002801465448e-6
3 -3 2 1 0.00005365981182991714 -3.6462185481640075e-6
3 -3 2 2 -3.7829767712523334e-6 -5.18469817780664e-7
3 -2 1 1 -0.00001631016259890394 -0.00003874120083776347
3 -2 1 2 0.00001988502235888157 4.6075199706979456e-6
3 -2 2 1 0.00003562745803786049 6.5402212026509805e-6
3 -2 2 2 6.148013140303115e-6 -0.00003962233674617402
3 -1 1 1 6.145166496766184e-6 -0.00003946028850199948
3 -1 1 2 0.00001978806388792639 4.662214688752816e-6
3 -1 2 1 0.00003576769760885199 6.371324500032248e-6
3 -1 2 2 -0.00001630782743017881 -0.0000389046119530232
3 0 1 1 -3.7793167875296573e-6 -5.202531360880652e-7
3 0 1 2 0.0000287697906507983 1.3163665144394162e-6
3 0 2 1 0.000053431870118295426 -3.52743050139757e-6
3 0 2 2 -3.78721339141225e-6 5.260355622903246e-7
3 1 1 1 -0.000011440016617061165 0.000016332646335205248
3 1 1 2 0.0000174686461340739 -4.337253741872033e-7
3 1 2 1 0.000020283115774901258 -4.048466249383609e-6
3 1 2 2 6.412131129121691e-6 0.000016216557535691766
3 2 1 1 -5.179038738285054e-6 0.000015015917239569055
3 2 1 2 4.821701791798396e-6 -1.310917674636119e-6
3 2 2 1 6.374222186303067e-6 -3.1565080816545593e-6
3 2 2 2 2.156514803336729e-6 0.00001443674164292295
3 3 1 1 -8.371340641460595e-7 9.23848481746166e-6
3 3 1 2 -2.953741641747547e-7 -1.4125885496248949e-6
3 3 2 1 3.1995658815878193e-6 -1.8500350658371465e-6
3 3 2 2 -8.382963885281089e-7 9.568350608141858e-6
3 4 1 1 4.0652858078803336e-7 4.762431062063991e-6
3 4 1 2 -1.0597676755930592e-6 -1.2597130830055704e-6
3 4 2 1 2.082405300594081e-6 -5.974155824319254e-7
3 4 2 2 -1.293222536078457e-6 5.800562399412858e-6
3 5 1 1 5.644536542513753e-7 2.2672852393439015e-6
3 5 1 2 -6.393766317898509e-7 -6.079050997717514e-7
3 5 2 1 1.378026814374346e-6 -1.8438235388070846e-7
3 5 2 2 -1.0650260807058454e-6 3.277814860629931e-6
3 6 1 1 4.052181525445971e-7 1.0709345549888885e-6
3 6 1 2 -3.774841628726734e-7 -2.8239463089189117e-7
3 6 2 1 9.086596425616474e-7 1.770912705203434e-7
3 6 2 2 -8.193707114126949e-7 1.6318353666978221e-6
3 7 1 1 1.972645726940795e-7 3.3926900347224403e-7
3 7 2 1 4.307388174078032e-7 4.2284919839347386e-7
3 7 2 2 -8.076898066611843e-7 7.104513336938503e-7
4 -10 1 1 -1.4879626912240158e-7 8.658878630605245e-7
4 -10 1 2 -3.058868150066016e-7 -3.2539261305182495e-7
4 -10 2 1 1.6264706857414516e-7 -1.1919153242455456e-7
4 -10 2 2 3.4024852887727663e-7 7.776273225817021e-7
4 -9 1 1 -2.485291780703109e-7 1.7491108306153246e-6
4 -9 1 2 -6.600544618913008e-7 -4.916106544013973e-7
4 -9 2 1 1.1408925444387216e-7 -3.803234702443653e-7
4 -9 2 2 9.833871426423599e-8 1.738506709841413e-6
4 -8 1 1 -2.2178276698770187e-7 3.008679948011605e-6
4 -8 1 2 -6.490815251355753e-7 -5.705647092202096e-7
4 -8 2 1 1.5949966565144507e-7 -8.54393356331296e-7
4 -8 2 2 -2.4687494804136654e-7 3.3964921881874366e-6
4 -7 1 1 4.0421763095364346e-7 4.762072608450063e-6
4 -7 1 2 2.4295242237834996e-7 -4.3062108643894486e-7
4 -7 2 1 8.266105721446989e-7 -1.4654351358728465e-6
4 -7 2 2 -1.2909204535478217e-6 5.800647646247511e-6
4 -6 1 1 2.2756062749777115e-6 6.812996606148225e-6
4 -6 1 2 3.5314816346539082e-6 -9.750400731635891e-8
4 -6 2 1 3.210128937835499e-6 -1.8599816046137293e-6
4 -6 2 2 -3.786081654065435e-6 8.011003239995522e-6
4 -5 1 1 3.6139443484415762e-6 7.056071216754268e-6
4 -5 1 2 9.633894338594029e-6 1.0287696972411671e-7
4 -5 2 1 0.000012006702598859141 -1.6196138996259991e-6
4 -5 2 2 -6.03633609988426e-6 7.404705395217146e-6
4 -4 1 1 -1.8281298126120788e-6 4.153455271589225e-7
4 -4 1 2 0.000014981144151507711 4.763122717768708e-7
4 -4 2 1 0.000029288472376910335 -1.3549013694665345e-6
4 -4 2 2 -1.825446163620138e-6 -4.0817194319576084e-7
4 -3 1 1 -0.000011440437604436419 -0.00001632739521097105
4 -3 1 2 0.000011763549257761246 1.7598496546847135e-6
4 -3 2 1 0.00002933758761249035 1.6096364140699056e-6
4 -3 2 2 6.412625966462107e-6 -0.000016211284805906412
4 -2 1 1 -2.8969854302922707e-6 -0.000027437041189060075
4 -2 1 2 6.385912298112878e-6 3.5528055027724817e-6
4 -2 2 1 6.05695924295204e-6 6.587022393432556e-6
4 -2 2 2 -2.887819928710395e-6 -0.000027667008244617426
4 -1 1 1 6.407408347322631e-6 -0.000015975132465774398
4 -1 1 2 0.000011871978437431686 1.8815282789227086e-6
4 -1 2 1 0.000029362059174932574 1.5283329903597034e-6
4 -1 2 2 -0.000011438848288270905 -0.000016568260031624903
4 0 1 1 -1.8280587856463717e-6 -4.124388868583381e-7
4 0 1 2 0.000015254774942057226 4.555152701889644e-7
4 0 2 1 0.00002895265996804184 -1.2648362799581655e-6
4 0 2 2 -1.8255246107427662e-6 4.110289066984328e-7
4 1 1 1 -6.032138625171401e-6 7.1772516101629025e-6
4 1 1 2 9.661729179415827e-6 1.2563405516042347e-7
4 1 2 1 0.000011931846584272404 -1.5897014257577538e-6
4 1 2 2 3.6241294020211698e-6 7.272955408412687e-6
4 2 1 1 -3.7703091167748824e-6 7.668184009697906e-6
4 2 1 2 3.4885017927813136e-6 -2.5710622219653934e-7
4 2 2 1 3.2292583267606563e-6 -1.7081979985608243e-6
4 2 2 2 2.2947604352049673e-6 7.146206495177688e-6
4 3 1 1 -1.2660151880974832e-6 5.420203577902805e-6
4 3 1 2 2.800757217005165e-7 -4.876898477707012e-7
4 3 2 1 7.322422403213961e-7 -1.3658950104826991e-6
4 3 2 2 4.2261624922205737e-7 5.137076045383998e-6
4 4 1 1 -2.189003375325088e-7 3.0090167214726917e-6
4 4 1 2 -5.423055311762232e-7 -5.771406394708489e-7
4 4 2 1 1.2330571927485641e-7 -7.324354058222007e-7
4 4 2 2 -2.4971097673465203e-7 3.3961426282315594e-6
4 5 1 1 2.793323071462018e-8 1.3705172756364952e-6
4 5 1 2 -4.964273160508656e-7 -5.151831429163232e-7
4 5 2 1 2.040056406434589e-7 -2.0504901771461886e-7
4 5 2 2 -3.4488674231325735e-7 2.117931610748211e-6
4 6 1 1 -5.779058831116775e-8 5.532343581859849e-7
4 6 1 2 -3.7186059163659097e-7 -9.432974064180721e-8
4 6 2 1 2.026664919560146e-7 1.4671256014365442e-8
4 6 2 2 -3.317281345569925e-7 1.0759873666236065e-6
5 -10 1 1 -1.3057345891236596e-7 8.472168529476351e-7
5 -10 1 2 -5.017291607652586e-7 -8.169694994483989e-8
5 -10 2 1 -1.3690871747965795e-7 -4.0615302991785453e-7
5 -10 2 2 1.422537892741982e-8 1.0169278599291014e-6
5 -9 1 1 2.6604278313663345e-8 1.3704768340698841e-6
5 -9 1 2 -4.176475849208371e-7 -6.175930776180634e-8
5 -9 2 1 -2.7496907196130203e-7 -5.929255080102004e-7
5 -9 2 2 -3.436412434943447e-7 2.117921342009971e-6
5 -8 1 1 5.647452715165803e-7 2.267275049652123e-6
5 -8 1 2 2.97677944102398e-7 1.1917865623113444e-7
5 -8 2 1 1.3245731578370835e-7 -7.579441938772846e-7
5 -8 2 2 -1.0653455682496048e-6 3.2776967161528267e-6
5 -7 1 1 1.5907056346512567e-6 3.31992858777926e-6
5 -7 1 2 2.064271118988264e-6 2.2239690467745195e-7
5 -7 2 1 1.9812850767698764e-6 -6.615343944661772e-7
5 -7 2 2 -2.336431119755251e-6 3.987840939314843e-6
5 -6 1 1 1.8546600920500769e-6 3.3496103144748945e-6
5 -6 1 2 4.998405378585297e-6 2.0847437195061162e-7
5 -6 2 1 6.965771251088964e-6 -4.866834666965235e-7
5 -6 2 2 -2.975648579830019e-6 3.304733408146224e-6
5 -5 1 1 -8.406091740841943e-7 3.3199828969690636e-7
5 -5 1 2 7.643307472258155e-6 1.6243025724564875e-7
5 -5 2 1 0.000015251065988481318 -3.506261299787812e-7
5 -5 2 2 -8.423390706884779e-7 -3.229390736775949e-7
5 -4 1 1 -6.032102635107965e-6 -7.175597521337869e-6
5 -4 1 2 6.939728854029172e-6 4.586990811264937e-7
5 -4 2 1 0.000017722915005345507 1.777090479622162e-7
5 -4 2 2 3.624235878778467e-6 -7.271002964644743e-6
5 -3 1 1 -5.181079975778929e-6 -0.000015015004898413331
5 -3 1 2 3.1194934085935035e-6 1.809427806329755e-6
5 -3 2 1 5.072731285466826e-6 3.314272335864768e-6
5 -3 2 2 2.158792530012507e-6 -0.000014435902829124874
5 -2 1 1 2.151314046929077e-6 -0.000014130567139027092
5 -2 1 2 3.1997691993439365e-6 1.937820810826093e-6
5 -2 2 1 5.0565311839097345e-6 3.2011689332774624e-6
5 -2 2 2 -5.180978546843461e-6 -0.000015323976761703758
5 -1 1 1 3.614041864657024e-6 -7.054125451705106e-6
5 -1 1 2 7.145466062350451e-6 4.795755110774e-7
5 -1 2 1 0.00001768362972681334 1.6191216951154996e-7
5 -1 2 2 -6.036303344998934e-6 -7.40304228424828e-6
5 0 1 1 -8.431642411522885e-7 -3.310581449602705e-7
5 0 1 2 8.044781162014873e-6 1.6556280824654962e-7
5 0 2 1 0.000015064529463532886 -4.4735620189367734e-7
5 0 2 2 -8.397910502109107e-7 3.2396843948703993e-7
5 1 1 1 -2.9485305705874563e-6 3.1337921943851855e-6
5 1 1 2 5.033353821106146e-6 6.781100561904176e-8
5 1 2 1 7.206891267061866e-6 -5.308874268848417e-7
5 1 2 2 1.8706346657316448e-6 3.5018313750367253e-6
5 2 1 1 -2.2707609933383445e-6 3.667630024330841e-6
5 2 1 2 2.1929393082388714e-6 -1.8928357819121787e-7
5 2 2 1 2.1084578727821272e-6 -5.944330458168937e-7
5 2 2 2 1.634097358350365e-6 3.6236136568488074e-6
5 3 1 1 -9.602334359541339e-7 2.8685227483514514e-6
5 3 1 2 4.4177734589724583e-7 -1.6205198525363316e-7
5 3 2 1 1.7920547018877305e-7 -8.353755183070014e-7
5 3 2 2 6.297192440002628e-7 2.667077547403552e-6
5 4 1 1 -2.473097659528742e-7 1.7493822077610037e-6
5 4 1 2 -1.1035335187540038e-7 -3.32604818059404e-7
5 4 2 1 -2.8719496772917756e-7 -5.025349938738055e-7
5 4 2 2 9.72090020545144e-8 1.738146709594727e-6
5 5 1 1 -1.2937962862572154e-7 8.473454909232136e-7
5 5 1 2 -1.8720358869796947e-7 -3.3183413988276853e-7
5 5 2 1 -2.587431592420453e-7 -2.8370842972512893e-7
5 5 2 2 1.3178909238194328e-8 1.0167730760854088e-6
6 -10 1 1 -5.742243560248413e-8 5.532247655263501e-7
6 -10 2 1 -1.3637115928991923e-7 -3.525895336223526e-7
6 -10 2 2 -3.322377635575168e-7 1.0759376893633585e-6
6 -9 1 1 4.0613000605420536e-7 1.0712793552329317e-6
6 -9 1 2 1.622006390793833e-7 2.2737421943556058e-7
6 -9 2 1 2.467470540982376e-7 -2.6716121983006e-7
6 -9 2 2 -8.203484841877027e-7 1.631381017056865e-6
6 -8 1 1 9.573136460614117e-7 1.6208361395148469e-6
6 -8 1 2 1.132048664769131e-6 2.560807331270338e-7
6 -8 2 1 1.3271636031343424e-6 -1.2658342122485382e-7
6 -8 2 2 -1.3913039017487058e-6 1.894118553426171e-6
6 -7 1 1 9.74362529886543e-7 1.5951107694740098e-6
6 -7 1 2 2.5653679145374758e-6 1.5855485927825593e-7
6 -7 2 1 3.8988593433999025e-6 -3.041387826487536e-8
6 -7 2 2 -1.4929175143859261e-6 1.5094560655062437e-6
6 -6 1 1 -3.548914954785481e-7 1.9182565594066763e-7
6 -6 1 2 3.939510080366611e-6 2.934526077599719e-7
6 -6 2 1 7.752399070803475e-6 -1.6108512695849832e-7
6 -6 2 2 -3.7159560178161574e-7 -1.787505215796186e-7
6 -5 1 1 -2.9480030031182928e-6 -3.1335095541064092e-6
6 -5 1 2 3.887765741597267e-6 2.1268690581221516e-7
6 -5 2 1 9.664723108937614e-6 -4.6823390196258864e-8
6 -5 2 2 1.8702237074318824e-6 -3.5011661102512174e-6
6 -4 1 1 -3.771518932571381e-6 -7.667870963562727e-6
6 -4 1 2 1.964038877087807e-6 7.022392246546386e-7
6 -4 2 1 4.8137904581321984e-6 1.1247634648267262e-6
6 -4 2 2 2.2961901961211233e-6 -7.145798164530222e-6
6 -3 1 1 -8.393675859146353e-7 -9.238213334719255e-6
6 -3 1 2 4.965323103906191e-7 1.3019964221881382e-6
6 -3 2 1 -4.152973417786997e-7 2.6713475930917683e-6
6 -3 2 2 -8.357958931918879e-7 -9.568471732782505e-6
6 -2 1 1 2.2770252019730217e-6 -6.812596215672408e-6
6 -2 1 2 1.9192034438582473e-6 5.956749117582544e-7
6 -2 2 1 4.7473750159322285e-6 9.88193711843498e-7
6 -2 2 2 -3.7872805459561572e-6 -8.010676876575573e-6
6 -1 1 1 1.8542395663942976e-6 -3.3489912025330883e-6
6 -1 1 2 4.030967273103545e-6 -9.292822964403621e-8
6 -1 2 1 9.402117087737916e-6 -2.5556547730128005e-7
6 -1 2 2 -2.9751163223979054e-6 -3.304400805311215e-6
6 0 1 1 -3.5663321988313044e-7 -1.9161160197843477e-7
6 0 1 2 4.058610639957333e-6 -2.9373476615314605e-8
6 0 2 1 7.598263107154474e-6 -4.004633615508092e-7
6 0 2 2 -3.698550819503852e-7 1.7906338538128604e-7
6 1 1 1 -1.4180687389949053e-6 1.3505760679013127e-6
6 1 1 2 2.5471857378574826e-6 -2.4304054139371345e-7
6 1 2 1 4.014316154616395e-6 -2.1742781875498263e-7
6 1 2 2 1.009531240010243e-6 1.7268864433179177e-6
6 2 1 1 -1.2425368805835355e-6 1.6007549963757366e-6
6 2 1 2 1.0978442910849542e-6 -2.089586147168753e-7
6 2 2 1 1.2729961181204324e-6 -2.1890892184339033e-7
6 2 2 2 1.0894975701449561e-6 1.8943069528117496e-6
6 3 1 1 -6.0160682720045e-7 1.2836228790014115e-6
6 3 1 2 2.64145252340395e-7 -1.6298496133097303e-7
6 3 2 1 2.3084094878328267e-8 -3.733779265755347e-7
6 3 2 2 6.564055696516642e-7 1.4151109430215149e-6
6 4 1 1 -1.4918520602118395e-7 8.656306399115562e-7
6 4 2 1 -3.3114465932811086e-7 -5.132055655932259e-7
6 4 2 2 3.407770183190148e-7 7.777668962347616e-7
7 -10 1 1 1.9757870635872562e-7 3.392867295785614e-7
7 -10 2 1 2.397929191924688e-7 -1.400334995475974e-8
7 -10 2 2 -8.081264924863238e-7 7.103493604686035e-7
7 -9 1 1 4.913291605196821e-7 6.925922420345511e-7
7 -9 1 2 5.668706951738849e-7 3.599256531719797e-7
7 -9 2 1 8.93053496774511e-7 -3.755619386030096e-9
7 -9 2 2 -9.21832516301996e-7 8.56661159716974e-7
7 -8 1 1 4.926909676988339e-7 7.1556313591778e-7
7 -8 1 2 1.2271703978234274e-6 2.070691520914873e-7
7 -8 2 1 2.1900871169735092e-6 9.799037154673125e-8
7 -8 2 2 -7.923003968145099e-7 7.017642201392556e-7
7 -7 1 1 -1.342360036342291e-7 1.1053929935355692e-7
7 -7 1 2 2.058903642741959e-6 2.0639545822934813e-7
7 -7 2 1 3.941930286891569e-6 2.546307875575002e-8
7 -7 2 2 -1.4911342912017406e-7 -9.377247406259135e-8
7 -6 1 1 -1.4171787949941883e-6 -1.35069489066479e-6
7 -6 1 2 2.0715860799965883e-6 2.793108951593139e-7
7 -6 2 1 5.136418863410925e-6 -3.354754350389944e-8
7 -6 2 2 1.0087098494260836e-6 -1.726687665259361e-6
7 -5 1 1 -2.2714308221488688e-6 -3.6677280981753957e-6
7 -5 1 2 1.3567876796018361e-6 2.788173628657214e-7
7 -5 2 1 3.4885389529634157e-6 3.1356039106528533e-7
7 -5 2 2 1.6349176014808585e-6 -3.623578725169379e-6
7 -4 1 1 -1.2674498329167334e-6 -5.420331230682572e-6
7 -4 1 2 1.8705636562008257e-7 8.375274941639386e-7
7 -4 2 1 -2.1851176198360303e-7 1.52742443215792e-6
7 -4 2 2 4.2425769838193735e-7 -5.137393436968058e-6
7 -3 1 1 4.0584336176166447e-7 -4.762378933465924e-6
7 -3 1 2 1.1628121184055286e-7 7.76521192516077e-7
7 -3 2 1 -1.8269589845494458e-7 1.4990288496532135e-6
7 -3 2 2 -1.2923176894582033e-6 -5.800777448895312e-6
7 -2 1 1 1.5915100610542447e-6 -3.3199146621196445e-6
7 -2 1 2 1.3676619006519186e-6 1.3574341215162182e-7
7 -2 2 1 3.326093683721725e-6 1.0817990246893038e-7
7 -2 2 2 -2.3370642545856815e-6 -3.987909008418254e-6
7 -1 1 1 9.735463758149938e-7 -1.5949356799767816e-6
7 -1 1 2 2.1893597445069173e-6 -1.3506700339186903e-7
7 -1 2 1 4.865299195379399e-6 -2.249367691543036e-7
7 -1 2 2 -1.4920143033399685e-6 -1.5095444125991836e-6
7 0 1 1 -1.3491235595222406e-7 -1.1047780617055947e-7
7 0 1 2 2.0353930898265473e-6 -1.7968638393976908e-7
7 0 2 1 3.692472950109792e-6 -2.0913165317163596e-7
7 0 2 2 -1.4842355173270107e-7 9.373248278623811e-8
7 1 1 1 -6.722307771952659e-7 5.243396434660419e-7
7 1 1 2 1.0947748006210335e-6 -3.587368801679083e-7
7 1 2 1 2.1107784396259883e-6 -1.6636335188803564e-7
7 1 2 2 6.28377758129593e-7 8.63652831060144e-7
7 2 1 1 -6.244857993937302e-7 5.441999154386684e-7
7 2 1 2 4.524892237350158e-7 -4.209057015131217e-7
7 2 2 1 7.13636643616495e-7 -2.719119229962409e-8
7 2 2 2 8.453819126601396e-7 9.962257612647137e-7
7 3 1 1 -2.780145142911867e-7 3.1364460715360824e-7
7 3 2 1 1.3646851876075573e-7 -1.2161067323927823e-7
7 3 2 2 7.738213857323162e-7 7.627294633235912e-7
8 -10 2 1 3.4504578635429826e-7 2.7589149220586196e-7
8 -9 1 1 2.2441440643213806e-7 2.041729587096891e-7
8 -9 2 1 1.1096766723699694e-6 3.088782683114513e-7
8 -9 2 2 -5.487286710004024e-7 3.351049466125738e-7
8 -8 1 1 -5.267654928336752e-8 8.162836065150008e-8
8 -8 1 2 8.816212085448594e-7 4.420048144360155e-7
8 -8 2 1 1.8002717656425335e-6 2.410153661039801e-7
8 -8 2 2 -3.6408678234939214e-8 -6.675900058772099e-8
8 -7 1 1 -6.71620107571387e-7 -5.244105151454292e-7
8 -7 1 2 9.589591174643215e-7 2.941719648260032e-7
8 -7 2 1 2.577063904634361e-6 8.627877273200079e-8
8 -7 2 2 6.277837479065825e-7 -8.637274828245397e-7
8 -6 1 1 -1.2424582607923218e-6 -1.6009138557493778e-6
8 -6 1 2 8.196882964566214e-7 9.156226293435697e-8
8 -6 2 1 2.1025680506580674e-6 -1.6177935447608265e-8
8 -6 2 2 1.0894911300386956e-6 -1.8944218229369904e-6
8 -5 1 1 -9.610485575765508e-7 -2.8686926817457695e-6
8 -5 1 2 9.524842211254461e-8 3.3416838377266726e-7
8 -5 2 1 3.491085448279018e-7 5.339826816624915e-7
8 -5 2 2 6.306546810077935e-7 -2.6673839754805494e-6
8 -4 1 1 -2.202416743886867e-7 -3.0090609273470996e-6
8 -4 1 2 -2.126179238737983e-7 4.943672731637159e-7
8 -4 2 1 -8.798007687975953e-7 1.2917535558017512e-6
8 -4 2 2 -2.482198715149945e-7 -3.3966195871963704e-6
8 -3 1 1 5.657248299171169e-7 -2.267485876664882e-6
8 -3 1 2 1.3786077388828532e-7 1.2568677954704252e-7
8 -3 2 1 3.9344278677597096e-7 6.209664447697502e-7
8 -3 2 2 -1.0661420282486497e-6 -3.277947269400859e-6
8 -2 1 1 9.57358844983477e-7 -1.620792353885779e-6
8 -2 1 2 8.458557009260978e-7 -2.0394305529144257e-7
8 -2 2 1 2.122153553870501e-6 -5.9292136063873976e-8
8 -2 2 2 -1.3912097640715188e-6 -1.8944198018940244e-6
8 -1 1 1 4.921431220200229e-7 -7.154731620792469e-7
8 -1 1 2 1.0601254179995946e-6 -3.839326818523014e-7
8 -1 2 1 2.476641120979973e-6 -4.749686889509533e-8
8 -1 2 2 -7.916704392513645e-7 -7.019870234523862e-7
8 0 1 1 -5.29007854334018e-8 -8.165078614839109e-8
8 0 1 2 8.311286862931992e-7 -4.286672841001299e-7
8 0 2 1 1.808196237700877e-6 -3.142302638193003e-7
8 0 2 2 -3.614536288582212e-8 6.66692653885121e-8
8 1 1 1 -2.7255721925354314e-7 7.519054936999402e-8
8 1 2 1 1.0839627063775833e-6 -2.2614600286102286e-7
8 1 2 2 5.119088879342552e-7 4.5464548430509183e-7
8 2 2 1 5.475598070869138e-7 -2.1978719704363266e-7
9 -9 2 1 6.295999072800016e-7 5.864934891656155e-7
9 -8 1 1 -2.7252752863495543e-7 -7.532840788960084e-8
9 -8 2 1 1.1759772721208091e-6 3.1553274695740783e-7
9 -8 2 2 5.118430418767582e-7 -4.546832027348904e-7
9 -7 1 1 -6.241605087374206e-7 -5.443611567707773e-7
9 -7 1 2 5.303828028075517e-7 1.499709821890655e-7
9 -7 2 1 1.074049551779527e-6 2.299155771970102e-7
9 -7 2 2 8.450505094825593e-7 -9.9634915493707e-7
9 -6 1 1 -6.019260079871209e-7 -1.2836385813282149e-6
9 -6 1 2 2.4746908963446983e-7 2.10283066050427e-7
9 -6 2 1 3.3930989658410797e-7 3.564447883925982e-8
9 -6 2 2 6.567529635396338e-7 -1.415520470506997e-6
9 -5 1 1 -2.4805185902643687e-7 -1.7493313783756945e-6
9 -5 1 2 -2.172363084264225e-7 3.85127188727882e-7
9 -5 2 1 -6.535796981240758e-7 5.819560155560931e-7
9 -5 2 2 9.801388195962248e-8 -1.7387002347358806e-6
9 -4 1 1 2.761674400531981e-8 -1.3706026848275354e-6
9 -4 1 2 -2.041332212789992e-7 1.8703232824098516e-7
9 -4 2 1 -7.035333844424315e-7 6.421194009031404e-7
9 -4 2 2 -3.444801292582219e-7 -2.1182772430882344e-6
9 -3 1 1 4.066926431281097e-7 -1.071245612503714e-6
9 -3 1 2 1.442912342832001e-7 -2.3804452073058131e-7
9 -3 2 1 3.427652792911057e-7 8.264240753925098e-9
9 -3 2 2 -8.20741094435257e-7 -1.6318129838055404e-6
9 -2 1 1 4.911000367845678e-7 -6.925526848070289e-7
9 -2 1 2 3.495680688957544e-7 -4.251217687016678e-7
9 -2 2 1 1.0909718055702595e-6 -2.0559462771232414e-7
9 -2 2 2 -9.214610563103513e-7 -8.569548986773865e-7
9 -1 1 1 2.243692768103194e-7 -2.0429454826821e-7
9 -1 2 1 1.2241224198423298e-6 -2.8662286072646803e-7
9 -1 2 2 -5.485820233919402e-7 -3.3513491080617524e-7
9 0 2 1 7.426867038159057e-7 -5.175634394391267e-7
10 -8 2 1 5.320345616594278e-7 4.307687792865945e-7
10 -7 1 1 -2.7826683923745445e-7 -3.1385709597528536e-7
10 -7 2 1 3.0564757693620295e-7 1.4629761743315753e-7
10 -7 2 2 7.740060435213951e-7 -7.628766387705937e-7
10 -6 1 1 -1.4956789980006035e-7 -8.657548083362173e-7
10 -6 2 1 -2.8778547086856695e-7 3.293985615390936e-7
10 -6 2 2 3.4112629237700963e-7 -7.780701747864849e-7
10 -5 1 1 -1.2987297682099638e-7 -8.472688679174163e-7
10 -5 2 1 -5.436628271149871e-7 6.079469220236006e-7
10 -5 2 2 1.3680807211011461e-8 -1.017267938324301e-6
10 -4 1 1 -5.68732843947179e-8 -5.534154183054483e-7
10 -4 2 1 -3.9665410840782807e-7 3.5048426817073195e-7
10 -4 2 2 -3.3259659310849706e-7 -1.0761375361557935e-6
10 -3 1 1 1.9792136544031932e-7 -3.3948828523166103e-7
10 -3 2 1 2.318432574040373e-7 -8.185784953592197e-8
10 -3 2 2 -8.082675096478822e-7 -7.104575103100956e-7
10 -2 2 1 5.554099047179416e-7 -3.1705066530795495e-7
